An asymptotic lower bound on the number of polyominoes

Let $P(n)$ be the number of polyominoes of $n$ cells and $\lambda$ be Klarner's constant, that is, $\lambda=\lim_{n\to\infty} \sqrt[n]{P(n)}$. We show that there exist some positive numbers $A,T$, so that for every $n$ \[ P(n) \ge An^{-T\log n} \lambda^n. \] This is somewhat a step toward the well known conjecture that there exist positive $C,\theta$ so that $P(n)\sim Cn^{-\theta}\lambda^n$ for every $n$. In fact, if we assume another popular conjecture that $P(n)/P(n-1)$ is increasing, we can get rid of $\log n$ to have \[ P(n)\ge An^{-T}\lambda^n. \] Beside the above theoretical result, we also conjecture that the ratio of the number of some class of polyominoes, namely inconstructible polyominoes, over $P(n)$ is decreasing, by observing this behavior for the available values. The conjecture opens a nice approach to bounding $\lambda$ from above, since if it is the case, we can conclude that \[ \lambda < 4.1141, \] which is quite close to the current best lower bound $\lambda > 4.0025$ and greatly improves the current best upper bound $\lambda < 4.5252$. The approach is merely analytically manipulating the known or likely properties of the function $P(n)$, instead of giving new insights of the structure of polyominoes. The techniques can be applied to other lattice animals and self-avoiding polygons of a given area with almost no change.

==> ana-klarner.py <==
#!/usr/bin/python
from fractions import Fraction
# input contains the available values P(1),P(2),...,P(56).
input = '''
1
2
6
19
63
216
760
2725
9910
36446
135268
505861
1903890
7204874
27394666
104592937
400795844
1540820542
5940738676
22964779660
88983512783
345532572678
1344372335524
5239988770268
20457802016011
79992676367108
313224032098244
1228088671826973
4820975409710116
18946775782611174
74541651404935148
293560133910477776
1157186142148293638
4565553929115769162
18027932215016128134
71242712815411950635
281746550485032531911
1115021869572604692100
4415695134978868448596
17498111172838312982542
69381900728932743048483
275265412856343074274146
1092687308874612006972082
4339784013643393384603906
17244800728846724289191074
68557762666345165410168738
272680844424943840614538634
1085035285182087705685323738
4319331509344565487555270660
17201460881287871798942420736
68530413174845561618160604928
273126660016519143293320026256
1088933685559350300820095990030
4342997469623933155942753899000
17326987021737904384935434351490
69150714562532896936574425480218'''

P=[1]+[int(line) for line in input.split()]
N=len(P)-1
print("n_0 =", N)
Q=[1]
for n in range(1, N+1):
    Q.append(P[n] - sum(Q[i]*P[n-i] for i in range(1,n)))

increasing=all(Fraction(P[n],P[n-1]) >= Fraction(P[n-1],P[n-2])
        for n in range(2,N+1))
print("P[n]/P[n-1] is increasing:", increasing)

decreasing=all(Fraction(Q[n],P[n]) <= Fraction(Q[n-1],P[n-1])
        for n in range(1,N+1))
print("Q[n]/P[n] is decreasing:", decreasing)

R=Fraction(Q[N],P[N])
def g(x):
    return sum((Q[i]-R*P[i]) * x**i for i in range(N+1))

for x in Fraction(24307,10**5), Fraction(24308,10**5):
    print("g(" + str(float(x)) + ") <= 2 - 2*sqrt(R):", \
            (g(x)-2)**2 >= 4*R and g(x) <= 2)


